Bionetta: Efficient Client-Side Zero-Knowledge Machine Learning Proving

In this report, we compare the performance of our UltraGroth-based zero-knowledge machine learning framework Bionetta to other tools of similar purpose such as EZKL, Lagrange's deep-prove, or zkml. The results show a significant boost in the proving time for custom-crafted neural networks: they can be proven even on mobile devices, enabling numerous client-side proving applications. While our scheme increases the cost of one-time preprocessing steps, such as circuit compilation and generating trusted setup, our approach is, to the best of our knowledge, the only one that is deployable on the native EVM smart contracts without overwhelming proof size and verification overheads.

==> compile.sh <==
#!/bin/bash

pdflatex -interaction=batchmode report.tex
bibtex report

# Need to compile several times, for compiling references and styles
if [[ "${1:-false}" == "true" ]]; then
    pdflatex -interaction=batchmode report.tex
    pdflatex -interaction=batchmode report.tex
fi
